LAMOST telescope reveals that Neptunian cousins of hot Jupiters are mostly single offspring of stars that are rich in heavy elements

We discover a population of short-period, Neptune-size planets sharing key similarities with hot Jupiters: both populations are preferentially hosted by metal-rich stars, and both are preferentially found in Kepler systems with single transiting planets. We use accurate LAMOST DR4 stellar parameters for main-sequence stars to study the distributions of short-period 1d < P < 10d Kepler planets as a function of host star metallicity. The radius distribution of planets around metal-rich stars is more "puffed up" as compared to that around metal-poor hosts. In two period-radius regimes, planets preferentially reside around metal-rich stars, while there are hardly any planets around metal-poor stars. One is the well-known hot Jupiters, and the other is a population of Neptune-size planets (2 R_Earth <~ R_p <~ 6 R_Earth), dubbed as "Hoptunes". Also like hot Jupiters, Hoptunes occur more frequently in systems with single transiting planets though the fraction of Hoptunes occurring in multiples is larger than that of hot Jupiters. About 1% of solar-type stars host "Hoptunes", and the frequencies of Hoptunes and hot Jupiters increase with consistent trends as a function of [Fe/H]. In the planet radius distribution, hot Jupiters and Hoptunes are separated by a "valley" at approximately Saturn size (in the range of 6 R_Earth <~ R_p <~ 10 R_Earth), and this "hot-Saturn valley" represents approximately an order-of-magnitude decrease in planet frequency compared to hot Jupiters and Hoptunes. The empirical "kinship" between Hoptunes and hot Jupiters suggests likely common processes (migration and/or formation) responsible for their existence.

==> anc/hoptune_tableS1.csv <==
#   Table S1 Planetary and stellar parameters for the sample
#   of 295 Kepler planets in 256 systems studied in this work.
#   The stellar parameters (effective temperature, surface gravity
#   and metallicity) are derived using the LASP pipeline from LAMOST DR4. The
#   planet radii are revised from Kepler catalogs according to stellar 
#   radii calculated based on the LAMOST parameters. The columns are:
#   KOI -- KOI ID of the planet candidate
#   Per -- Orbital period in days
#   Rp  -- Planet radius in Earth radius
#   KIC -- KIC ID of the host star
#   Teff  -- Effective temperature in Kelvin from LAMOST DR4 (LASP pipeline)
#   Rstar -- Stellar radius in solar radius estimated based on LAMOST stellar parameters in this table
#   Logg  -- Surface gravity log(g) from LAMOST DR4 (LASP pipeline)
#   FeH   -- Stellar metallicity [Fe/H] from LAMOST DR4 (LASP pipeline)
#   KOI,      Per,    Rp,    KIC,       Teff, Rstar, Logg,    FeH
 K00001.01,  2.471, 13.6,   11446443,   5876,  1.0,   4.44,   0.01
 K00005.01,  4.780,  6.3,    8554498,   5888,  1.5,   4.11,   0.15
 K00010.01,  3.522, 14.9,    6922244,   6231,  1.5,   4.15,  -0.13
 K00018.01,  3.549, 15.3,    8191672,   6436,  1.7,   4.07,   0.05
 K00020.01,  4.438, 17.1,   11804465,   6064,  1.3,   4.22,   0.02
 K00022.01,  7.891, 13.2,    9631995,   5939,  1.3,   4.24,   0.05
 K00041.02,  6.887,  1.4,    6521045,   5877,  1.5,   4.09,   0.07
 K00049.01,  8.314,  3.5,    9527334,   5759,  1.2,   4.22,  -0.16
 K00063.01,  9.434,  6.0,   11554435,   5663,  0.9,   4.67,   0.29
 K00070.02,  3.696,  2.0,    6850504,   5537,  0.9,   4.54,   0.12
 K00084.01,  9.287,  2.5,    2571238,   5533,  0.9,   4.42,  -0.05
 K00085.01,  5.860,  2.6,    5866724,   6251,  1.5,   4.17,   0.13
 K00085.02,  2.155,  1.6,    5866724,   6251,  1.5,   4.17,   0.13
 K00085.03,  8.131,  1.8,    5866724,   6251,  1.5,   4.17,   0.13
 K00105.01,  8.981,  4.7,    8711794,   5621,  1.4,   4.20,  -0.40
 K00107.01,  7.257,  3.5,   11250587,   5874,  1.6,   4.10,   0.23
 K00115.01,  5.412,  2.8,    9579641,   5962,  1.1,   4.32,  -0.14
 K00115.02,  7.126,  1.6,    9579641,   5962,  1.1,   4.32,  -0.14
 K00123.01,  6.482,  2.3,    5094751,   5938,  1.3,   4.19,  -0.05
 K00127.01,  3.579, 12.3,    8359498,   5479,  1.1,   4.30,   0.33
 K00128.01,  4.943, 16.8,   11359879,   5562,  1.5,   4.09,   0.20
 K00135.01,  3.024, 10.9,    9818381,   5946,  1.2,   4.33,   0.32
 K00139.02,  3.342,  1.9,    8559644,   5896,  1.2,   4.32,   0.22
 K00141.01,  2.624,  5.4,   12105051,   5399,  0.9,   4.50,   0.34
 K00144.01,  4.176,  3.1,    4180280,   4832,  0.8,   4.57,   0.15
 K00148.01,  4.778,  1.9,    5735762,   5380,  0.9,   4.75,   0.33
 K00148.02,  9.674,  2.7,    5735762,   5380,  0.9,   4.75,   0.33
 K00150.01,  8.409,  2.4,    7626506,   5556,  0.8,   4.32,  -0.52
 K00159.01,  8.991,  2.5,    8972058,   6062,  1.2,   4.33,  -0.04
 K00159.02,  2.404,  1.1,    8972058,   6062,  1.2,   4.33,  -0.04
 K00167.01,  4.920,  3.1,   11666881,   6332,  1.5,   4.19,   0.08
 K00183.01,  2.684, 13.5,    9651668,   5689,  1.0,   4.45,   0.12
 K00186.01,  3.243, 14.0,   12019440,   5781,  1.1,   4.41,   0.20
 K00188.01,  3.797, 10.1,    5357901,   5154,  0.8,   4.63,   0.41
 K00200.01,  7.341, 11.1,    6046540,   5923,  1.2,   4.37,   0.19
 K00202.01,  1.721, 13.1,    7877496,   5811,  1.2,   4.33,   0.34
 K00203.01,  1.486, 14.3,   10619192,   5688,  1.0,   4.52,   0.37
 K00237.01,  8.508,  3.4,    8041216,   5681,  1.3,   4.21,   0.27
 K00244.02,  6.239,  2.9,    4349452,   6307,  1.4,   4.18,  -0.06
 K00257.01,  6.883,  2.9,    5514383,   6210,  1.3,   4.28,   0.10
 K00262.02,  9.377,  1.7,   11807274,   6253,  1.5,   4.14,  -0.11
 K00282.02,  8.457,  1.1,    5088536,   5889,  1.2,   4.24,  -0.24
 K00284.02,  6.415,  1.5,    6021275,   5873,  1.3,   4.20,  -0.22
 K00284.03,  6.178,  1.3,    6021275,   5873,  1.3,   4.20,  -0.22
 K00291.02,  8.130,  1.6,   10933561,   5726,  1.3,   4.23,   0.29
 K00292.01,  2.587,  1.6,   11075737,   5836,  1.0,   4.43,  -0.19
 K00295.01,  5.317,  1.8,   11547513,   5966,  1.1,   4.34,  -0.24
 K00297.01,  5.652,  1.5,   11905011,   6235,  1.3,   4.27,   0.15
 K00301.01,  6.003,  2.0,    3642289,   6185,  1.4,   4.20,  -0.03
 K00321.01,  2.426,  1.7,    8753657,   5577,  1.3,   4.24,   0.26
 K00323.01,  5.836,  1.9,    9139084,   5464,  0.8,   4.64,   0.09
 K00327.01,  3.254,  1.6,    9881662,   6068,  1.2,   4.28,  -0.05
 K00330.01,  7.974,  2.8,   11361646,   5855,  1.6,   4.04,  -0.05
 K00330.02,  1.889,  1.3,   11361646,   5855,  1.6,   4.04,  -0.05
 K00332.01,  5.458,  2.8,   10290666,   5707,  1.6,   4.11,   0.35
 K00332.02,  6.867,  1.0,   10290666,   5707,  1.6,   4.11,   0.35
 K00338.01,  7.011,  1.6,   10552611,   4896,  0.8,   4.62,   0.30
 K00351.05,  8.720,  1.6,   11442793,   6024,  1.3,   4.25,   0.08
 K00351.06,  7.008,  1.4,   11442793,   6024,  1.3,   4.25,   0.08
 K00355.01,  4.903,  2.8,   11621223,   6040,  1.5,   4.17,   0.16
 K00356.01,  1.827,  3.0,   11624249,   5499,  0.8,   4.57,   0.07
 K00361.01,  3.248,  1.4,   12404954,   5718,  1.0,   4.42,   0.03
 K00421.01,  4.454, 11.5,    9115800,   5362,  0.9,   4.56,   0.29
 K00432.01,  5.263,  4.2,   10858832,   5783,  1.1,   4.35,   0.19
 K00442.02,  1.732,  1.6,    3745690,   5786,  1.2,   4.26,  -0.10
 K00442.03,  7.026,  1.7,    3745690,   5786,  1.2,   4.26,  -0.10
 K00470.01,  3.751,  5.3,    9844088,   5567,  1.1,   4.38,   0.27
 K00480.01,  4.302,  2.3,   11134879,   5369,  0.8,   4.71,   0.16
 K00487.01,  7.659,  2.3,   12834874,   5416,  0.9,   4.49,  -0.04
 K00526.01,  2.105,  2.9,    9157634,   5294,  1.0,   4.43,   0.35
 K00534.01,  6.400,  2.4,   10554999,   5229,  0.8,   4.57,   0.13
 K00534.02,  2.736,  1.7,   10554999,   5229,  0.8,   4.57,   0.13
 K00535.01,  5.853,  6.1,   10873260,   5773,  1.8,   4.00,   0.23
 K00543.01,  4.302,  2.1,   11823054,   5150,  0.8,   4.69,  -0.02
 K00543.02,  3.138,  1.3,   11823054,   5150,  0.8,   4.69,  -0.02
 K00546.02,  9.826,  3.6,   12058931,   5872,  1.5,   4.12,   0.07
 K00551.02,  5.688,  2.4,    4270253,   5602,  1.0,   4.38,   0.08
 K00561.01,  5.379,  1.8,    6665695,   5028,  0.7,   4.78,  -0.11
 K00573.01,  5.997,  2.9,    8344004,   5664,  1.0,   4.37,  -0.10
 K00573.02,  2.062,  1.6,    8344004,   5664,  1.0,   4.37,  -0.10
 K00582.01,  5.945,  2.2,    9020160,   5122,  0.8,   4.70,   0.11
 K00582.03,  9.940,  1.3,    9020160,   5122,  0.8,   4.70,   0.11
 K00584.01,  9.927,  2.8,    9146018,   5475,  1.0,   4.39,   0.36
 K00584.03,  6.470,  1.1,    9146018,   5475,  1.0,   4.39,   0.36
 K00601.01,  5.404,  2.6,   10973664,   5803,  0.9,   4.51,   0.05
 K00601.03,  1.208,  1.4,   10973664,   5803,  0.9,   4.51,   0.05
 K00623.03,  5.599,  1.1,   12068975,   6083,  1.2,   4.25,  -0.45
 K00624.03,  1.312,  1.6,    3541946,   5573,  1.0,   4.42,  -0.02
 K00626.02,  8.029,  1.2,    4478168,   6175,  1.4,   4.17,  -0.23
 K00627.01,  7.752,  2.9,    4563268,   6045,  1.4,   4.22,   0.14
 K00627.02,  4.165,  1.6,    4563268,   6045,  1.4,   4.22,   0.14
 K00632.01,  7.239,  1.4,    4827723,   5367,  0.8,   4.61,   0.14
 K00645.01,  8.503,  1.9,    5374854,   5747,  1.3,   4.19,  -0.56
 K00647.01,  5.170,  1.9,    5531694,   6345,  1.3,   4.24,  -0.41
 K00654.01,  8.595,  2.3,    5941160,   5793,  1.0,   4.41,  -0.04
 K00658.01,  3.163,  2.5,    6062088,   5870,  1.0,   4.43,   0.10
 K00658.02,  5.371,  2.3,    6062088,   5870,  1.0,   4.43,   0.10
 K00664.02,  7.782,  1.1,    6442340,   5811,  1.1,   4.34,  -0.05
 K00688.01,  3.276,  2.2,    8161561,   6298,  1.3,   4.27,  -0.04
 K00692.01,  2.462,  1.6,    8557374,   5743,  1.2,   4.30,   0.15
 K00692.02,  4.823,  2.2,    8557374,   5743,  1.2,   4.30,   0.15
 K00697.01,  3.032,  3.3,    8878187,   5862,  1.5,   4.14,   0.15
 K00700.02,  9.361,  1.6,    8962094,   5728,  0.9,   4.40,  -0.54
 K00701.02,  5.715,  1.3,    9002278,   4796,  0.7,   4.72,  -0.35
 K00711.02,  3.619,  2.0,    9597345,   5434,  1.2,   4.24,   0.39
 K00718.01,  4.585,  2.5,    9884104,   5785,  1.3,   4.29,   0.40
 K00720.01,  5.691,  2.9,    9963524,   5260,  0.8,   4.74,   0.09
 K00720.04,  2.796,  1.6,    9963524,   5260,  0.8,   4.74,   0.09
 K00732.01,  1.260,  3.4,   10265898,   5136,  0.9,   4.47,   0.28
 K00732.02,  3.295,  1.1,   10265898,   5136,  0.9,   4.47,   0.28
 K00732.03,  5.255,  1.2,   10265898,   5136,  0.9,   4.47,   0.28
 K00752.01,  9.488,  3.0,   10797460,   5518,  1.0,   4.41,   0.07
 K00780.01,  2.337,  2.3,   11918099,   4701,  0.7,   4.60,   0.06
 K00801.01,  1.625, 10.0,    3351888,   5489,  1.1,   4.36,   0.37
 K00830.01,  3.526, 12.3,    5358624,   5121,  0.8,   4.72,   0.35
 K00953.01,  3.584,  5.8,    9820483,   5399,  1.1,   4.34,   0.41
 K00986.01,  8.187,  2.4,    2854698,   5452,  0.9,   4.48,   0.28
 K00987.01,  3.179,  1.2,    7295235,   5465,  0.8,   4.58,   0.12
 K01015.01,  9.429,  3.5,    8158127,   6046,  1.4,   4.17,  -0.11
 K01015.02,  4.089,  1.9,    8158127,   6046,  1.4,   4.17,  -0.11
 K01030.01,  9.230,  3.1,    2574338,   6269,  1.4,   4.24,   0.16
 K01066.01,  5.715, 12.2,    8260218,   5790,  1.0,   4.42,   0.25
 K01116.01,  3.749,  1.4,    2849805,   5799,  1.0,   4.42,   0.07
 K01161.01,  6.057,  1.8,   10426656,   5524,  0.9,   4.51,   0.09
 K01161.03,  2.971,  1.4,   10426656,   5524,  0.9,   4.51,   0.09
 K01165.01,  7.054,  1.9,   10337517,   5419,  0.8,   4.58,  -0.05
 K01191.01,  8.172,  3.4,    3859628,   5705,  0.9,   4.52,  -0.10
 K01254.01,  5.083,  6.7,    8454250,   6295,  1.3,   4.34,   0.42
 K01279.02,  9.652,  1.2,    8628758,   5794,  1.1,   4.37,  -0.02
 K01341.01,  4.514,  2.0,    4650674,   5963,  1.3,   4.27,   0.12
 K01344.01,  4.488,  1.4,    4136466,   6119,  1.2,   4.22,  -0.40
 K01379.01,  5.622,  1.2,    7211221,   5764,  0.9,   4.47,  -0.11
 K01436.01,  2.509,  1.5,   11389771,   5634,  1.0,   4.47,   0.19
 K01436.03,  5.419,  1.5,   11389771,   5634,  1.0,   4.47,   0.19
 K01445.01,  7.169,  1.7,   11336883,   6375,  1.5,   4.17,   0.10
 K01526.01,  4.444,  1.8,    9824805,   5909,  1.1,   4.34,   0.06
 K01531.01,  5.699,  1.2,   11764462,   5835,  0.9,   4.50,  -0.07
 K01533.01,  6.242,  1.7,    7808587,   5802,  1.3,   4.16,  -0.32
 K01572.01,  9.803,  2.7,   10004519,   5797,  0.8,   4.52,  -0.53
 K01574.03,  5.834,  1.4,   10028792,   5688,  1.5,   4.11,   0.05
 K01597.01,  7.797,  3.3,    5039228,   6457,  1.7,   4.11,   0.16
 K01606.01,  5.083,  1.5,    9886661,   5365,  0.9,   4.49,   0.17
 K01608.01,  9.176,  1.8,   10055126,   5878,  1.3,   4.22,  -0.15
 K01615.01,  1.341,  1.2,    4278221,   6112,  1.1,   4.42,   0.27
 K01628.02,  1.772,  1.1,    6975129,   6176,  1.2,   4.34,   0.12
 K01629.01,  4.410,  1.5,    8685497,   5784,  1.3,   4.23,   0.26
 K01632.01,  4.595,  1.4,    9277896,   6199,  1.4,   4.22,   0.04
 K01692.01,  5.960,  3.0,    6616218,   5305,  1.0,   4.44,   0.37
 K01738.01,  4.168,  1.1,    4365645,   5265,  0.9,   4.51,   0.26
 K01751.01,  8.689,  2.6,    9729691,   5106,  0.8,   4.69,  -0.03
 K01779.01,  4.663,  4.2,    9909735,   5921,  1.0,   4.52,   0.29
 K01781.01,  7.834,  3.1,   11551692,   4705,  0.7,   4.65,   0.09
 K01781.02,  3.005,  1.8,   11551692,   4705,  0.7,   4.65,   0.09
 K01792.03,  9.110,  1.7,    8552719,   5673,  1.5,   4.12,   0.28
 K01802.01,  5.249,  2.5,   11298298,   5901,  1.0,   4.49,   0.02
 K01803.01,  4.539,  2.0,    4349442,   4812,  0.7,   4.69,  -0.00
 K01804.01,  5.907,  5.6,   11187436,   4862,  0.8,   4.56,   0.08
 K01805.01,  6.941,  2.7,    4644952,   5510,  0.9,   4.43,  -0.11
 K01805.03,  4.363,  1.7,    4644952,   5510,  0.9,   4.43,  -0.11
 K01809.02,  4.915,  1.7,    8240797,   5765,  1.0,   4.45,   0.13
 K01813.01,  9.768,  2.0,    9455325,   5471,  0.8,   4.75,   0.13
 K01824.01,  3.554,  1.5,    2989404,   6046,  1.1,   4.35,  -0.19
 K01824.02,  1.678,  1.4,    2989404,   6046,  1.1,   4.35,  -0.19
 K01832.01,  4.544,  2.6,   11709244,   5602,  0.9,   4.66,   0.02
 K01839.01,  9.591,  2.2,    5856571,   5480,  0.9,   4.65,   0.17
 K01849.01,  8.088,  2.6,    9735426,   5191,  0.8,   4.59,   0.14
 K01851.01,  4.470,  2.2,   10464050,   5623,  0.9,   4.53,   0.13
 K01875.01,  9.917,  2.3,    9967771,   5519,  1.0,   4.31,  -0.22
 K01886.01,  5.992,  2.2,    9549648,   6242,  1.6,   4.12,   0.02
 K01890.01,  4.336,  1.6,    7449136,   6264,  1.5,   4.20,   0.16
 K01898.01,  6.498,  1.6,    7668663,   5736,  1.1,   4.30,  -0.05
 K01909.02,  5.470,  1.1,   10130039,   5873,  1.1,   4.38,  -0.03
 K01913.01,  5.509,  1.3,    9704384,   5481,  0.9,   4.58,   0.27
 K01916.02,  9.600,  1.8,    6037581,   5958,  1.1,   4.47,   0.32
 K01930.04,  9.341,  1.7,    5511081,   5926,  1.7,   4.01,  -0.03
 K01931.01,  4.978,  1.5,   10978763,   5504,  0.8,   4.74,   0.03
 K01931.03,  6.988,  1.2,   10978763,   5504,  0.8,   4.74,   0.03
 K01955.03,  1.644,  1.1,    9892816,   6252,  1.5,   4.18,   0.05
 K01967.01,  4.418,  1.1,    6205897,   4783,  0.7,   4.74,  -0.21
 K01979.01,  2.714,  1.3,    7273277,   5764,  1.1,   4.38,   0.21
 K01981.01,  1.064,  1.2,   10153855,   4976,  0.8,   4.66,   0.23
 K02001.01,  8.277,  1.0,    6061773,   5120,  0.8,   4.72,   0.09
 K02004.02,  3.189,  1.1,   12154526,   5572,  1.4,   4.17,   0.27
 K02011.01,  7.057,  1.7,    5384079,   6498,  1.5,   4.16,  -0.12
 K02017.01,  2.295,  1.2,    8750043,   5692,  0.9,   4.56,   0.06
 K02035.01,  1.932,  2.1,    9790806,   5593,  0.9,   4.63,   0.11
 K02047.01,  6.222,  1.5,   11457726,   6227,  1.1,   4.38,  -0.03
 K02049.01,  1.569,  1.7,    9649706,   6042,  1.4,   4.21,   0.07
 K02053.02,  4.613,  1.7,    2307415,   6151,  1.4,   4.18,   0.03
 K02064.01,  6.312,  2.7,    2579043,   6180,  1.3,   4.22,  -0.23
 K02072.01,  1.543,  1.4,   12058147,   5854,  1.4,   4.12,  -0.18
 K02083.01,  7.721,  2.0,    7097965,   6122,  1.2,   4.33,  -0.04
 K02105.01,  6.422,  1.3,    8165946,   5968,  1.0,   4.44,  -0.07
 K02110.01,  5.037,  1.4,   11460462,   6440,  1.5,   4.18,   0.22
 K02135.03,  8.486,  1.5,    9904006,   6213,  1.4,   4.21,   0.04
 K02143.01,  4.790,  1.1,   11403339,   5391,  0.9,   4.52,   0.24
 K02155.01,  4.340,  1.6,   12116380,   5283,  0.8,   4.55,   0.07
 K02159.01,  7.597,  1.0,    8804455,   5735,  0.9,   4.49,   0.00
 K02171.01,  3.532,  1.5,   11410904,   5814,  1.0,   4.52,   0.28
 K02219.01,  3.757,  1.2,    5357545,   4923,  0.7,   4.70,   0.03
 K02220.01,  3.283,  2.0,    6871071,   5743,  1.6,   4.05,   0.13
 K02220.02,  5.028,  2.3,    6871071,   5743,  1.6,   4.05,   0.13
 K02220.03,  1.898,  1.9,    6871071,   5743,  1.6,   4.05,   0.13
 K02220.04,  7.665,  1.9,    6871071,   5743,  1.6,   4.05,   0.13
 K02260.01,  6.118,  1.1,   11811193,   6253,  1.4,   4.20,   0.01
 K02273.01,  6.110,  1.0,    9717943,   6026,  1.3,   4.30,   0.24
 K02317.01,  3.789,  1.8,   10684670,   5572,  1.2,   4.28,   0.38
 K02331.01,  2.833,  1.6,   12401863,   5859,  1.4,   4.15,   0.07
 K02363.01,  3.139,  1.0,    7987866,   5262,  0.7,   4.55,  -0.44
 K02372.01,  5.350,  1.2,   12254909,   6069,  1.3,   4.22,  -0.05
 K02374.01,  5.262,  1.8,    9364290,   5667,  1.2,   4.28,   0.09
 K02406.01,  7.011,  2.3,    5007345,   6231,  1.5,   4.13,  -0.04
 K02440.01,  4.866,  1.6,    5339567,   5585,  1.4,   4.18,   0.30
 K02443.01,  6.792,  1.2,    9209624,   5823,  1.2,   4.20,  -0.42
 K02463.01,  7.467,  1.3,   12454461,   6083,  1.4,   4.25,   0.18
 K02485.01,  9.991,  1.4,   11125613,   4895,  0.7,   4.76,  -0.22
 K02485.02,  3.601,  1.2,   11125613,   4895,  0.7,   4.76,  -0.22
 K02485.03,  5.727,  1.2,   11125613,   4895,  0.7,   4.76,  -0.22
 K02509.01,  4.551,  1.1,    9880190,   5156,  0.8,   4.72,   0.04
 K02559.01,  9.310,  1.2,    6605493,   5874,  1.1,   4.36,   0.10
 K02585.01,  5.342,  1.0,    7673841,   6012,  1.2,   4.22,  -0.45
 K02595.01,  9.182,  1.4,    8883329,   6408,  1.5,   4.17,   0.07
 K02623.01,  5.577,  1.2,   10916600,   6236,  1.6,   4.11,   0.11
 K02663.01,  9.887,  1.1,    7762723,   5632,  1.4,   4.15,   0.03
 K02674.03,  2.536,  1.4,    8022489,   5715,  1.6,   4.04,   0.07
 K02675.01,  5.448,  2.1,    5794570,   5736,  0.9,   4.55,   0.12
 K02678.01,  3.833,  1.8,    6779260,   5430,  0.8,   4.68,   0.13
 K02706.01,  3.098,  1.7,    9697131,   6369,  1.8,   4.07,   0.11
 K02711.01,  9.024,  1.5,    5272233,   5914,  1.0,   4.44,   0.10
 K02712.01,  7.508,  2.4,   11098013,   6306,  1.9,   4.07,   0.24
 K02722.01,  6.125,  1.5,    7673192,   6215,  1.2,   4.33,  -0.08
 K02722.03,  4.029,  1.2,    7673192,   6215,  1.2,   4.33,  -0.08
 K02722.04,  8.921,  1.2,    7673192,   6215,  1.2,   4.33,  -0.08
 K02723.01,  1.953,  2.8,    3346154,   5411,  1.3,   4.18,   0.31
 K02730.01,  4.522,  1.3,    8415200,   5664,  1.2,   4.21,  -0.02
 K02732.01,  7.031,  1.7,    9886361,   6111,  1.7,   4.07,   0.08
 K02785.01,  4.768,  1.9,   10001368,   5869,  1.2,   4.29,   0.01
 K02789.01,  3.402,  1.2,    8885643,   5689,  0.9,   4.45,  -0.09
 K02857.02,  7.441,  1.3,    6345732,   6222,  1.4,   4.25,   0.21
 K02936.01,  6.480,  1.1,   10880507,   5426,  0.9,   4.34,  -0.07
 K02971.01,  6.096,  1.5,    4770174,   6255,  1.8,   4.07,   0.14
 K02977.01,  2.788,  1.0,   11090556,   5990,  1.3,   4.20,  -0.07
 K02977.02,  4.138,  1.1,   11090556,   5990,  1.3,   4.20,  -0.07
 K02982.01,  4.022,  1.4,    8360640,   5422,  0.9,   4.60,   0.30
 K03008.01,  2.998,  1.1,    9070666,   6016,  1.6,   4.05,  -0.11
 K03015.01,  3.615,  1.0,   11403530,   5778,  1.5,   4.08,  -0.10
 K03038.01,  1.495,  1.2,    8051946,   5562,  1.6,   4.01,  -0.18
 K03048.01,  4.733,  1.2,    9714550,   5551,  0.9,   4.45,  -0.09
 K03060.01,  6.913,  1.0,   11019987,   6278,  1.7,   4.10,  -0.06
 K03115.01,  5.866,  2.4,   11714231,   5637,  1.7,   4.02,   0.29
 K03125.01,  4.453,  1.0,    8751796,   6376,  1.4,   4.21,  -0.13
 K03232.01,  6.059,  1.2,    9569711,   5736,  1.0,   4.44,   0.04
 K03340.01,  8.954,  1.1,    3529290,   6204,  1.2,   4.30,  -0.10
 K03344.02,  3.639,  1.3,   11810124,   5494,  0.9,   4.48,  -0.21
 K03370.02,  5.942,  1.1,   11657614,   4704,  0.7,   4.62,  -0.09
 K03848.01,  1.848,  2.0,   12784167,   5684,  1.1,   4.33,   0.07
 K03892.01,  2.417,  1.1,   11760860,   5563,  1.3,   4.23,   0.28
 K03925.01,  9.208,  3.1,   10788461,   5364,  0.8,   4.63,   0.09
 K03925.02,  2.590,  1.5,   10788461,   5364,  0.8,   4.63,   0.09
 K03925.03,  5.323,  1.5,   10788461,   5364,  0.8,   4.63,   0.09
 K03933.01,  3.491,  1.8,   11244682,   5577,  0.9,   4.52,   0.23
 K04004.01,  4.943,  1.0,    4814502,   5758,  0.9,   4.56,  -0.04
 K04021.02,  4.932,  1.1,   11967788,   6491,  1.4,   4.26,   0.00
 K04024.01,  8.407,  1.1,   10714072,   5282,  0.8,   4.65,  -0.07
 K04127.01,  8.827,  1.9,    5088400,   5636,  0.9,   4.60,   0.21
 K04149.01,  9.547,  2.2,   10875007,   5977,  1.7,   4.04,   0.08
 K04190.01,  3.433,  1.3,   12505503,   5592,  1.6,   4.05,   0.26
 K04205.01,  1.167,  1.5,    3450040,   5547,  1.5,   4.08,  -0.22
 K04212.01,  5.792,  1.7,    1724719,   6163,  1.4,   4.18,   0.02
 K04230.01,  5.495,  1.4,    9872831,   5894,  1.5,   4.06,  -0.47
 K04246.02,  8.756,  1.2,    5177859,   5677,  1.0,   4.57,   0.31
 K04251.01,  6.240,  1.3,    8741470,   5540,  0.9,   4.59,   0.08
 K04274.01,  1.975,  1.9,    6223324,   6101,  1.7,   4.06,   0.10
 K04302.01,  5.533,  1.2,    6290935,   6139,  1.6,   4.04,  -0.32
 K04312.01,  7.849,  1.1,   10722485,   5702,  1.4,   4.12,  -0.27
 K04331.01,  1.718,  1.3,    5096053,   6414,  1.6,   4.12,  -0.02
 K04380.01,  5.782,  1.1,    7777818,   6447,  1.5,   4.18,  -0.10
 K04393.01,  1.629,  1.5,    8324518,   5473,  1.3,   4.21,   0.11
 K04585.01,  6.763,  1.2,    9009036,   6225,  1.6,   4.07,  -0.17
 K04588.01,  7.537,  1.3,    8806985,   6275,  1.8,   4.01,  -0.14
 K04601.01,  7.940,  1.4,   11153476,   6206,  1.5,   4.21,   0.19
 K04614.01,  6.455,  1.1,    7583650,   6157,  1.3,   4.29,   0.12
 K04634.01,  4.027,  1.2,    8196226,   6148,  1.2,   4.32,   0.15
 K04643.01,  5.593,  1.4,   11655826,   5587,  0.9,   4.61,   0.01
 K04691.01,  3.388,  1.2,    9773980,   5687,  1.3,   4.19,   0.19
 K04710.01,  9.453,  1.6,    9278216,   5791,  1.1,   4.33,  -0.28
 K04754.01,  7.088,  1.6,   10291589,   5881,  1.1,   4.32,  -0.12
 K04776.01,  7.586,  1.2,    8054719,   5950,  1.0,   4.27,  -0.76
 K04782.01,  7.421,  2.4,    8973285,   6448,  1.3,   4.27,  -0.13
 K04826.01,  1.141,  1.2,   10549902,   5819,  1.3,   4.17,  -0.09
 K04914.01,  5.474,  1.0,   12071754,   5675,  1.3,   4.23,   0.18
 K05245.01,  7.203,  3.9,    6184894,   5581,  0.9,   4.60,   0.17
 K05605.01,  9.016,  3.6,    9047416,   5704,  0.9,   4.50,  -0.02
 K05761.01,  6.133,  1.2,   10083325,   5827,  1.5,   4.12,   0.19
 K06191.01,  9.704,  1.1,    9093086,   5960,  1.0,   4.46,  -0.12

